A Probabilistic Trajectory and Dispersion Study of Martian Tumbleweed Rover Swarms in Global Dust Storm Conditions

Global Dust Storms (GDSs) dominate the Martian climate, yet the mechanisms of dust lifting, transport, and deposition remain poorly constrained because in situ observations are limited: landers are stationary, and their Radioisotope Thermoelectric Generators (RTGs) contaminate local measurements. Our solution is a swarm of lightweight, wind-propelled spherical rovers -- Dust Rovers (DRs) -- that follow natural wind patterns to collect high-spatial-resolution in situ dust data during storms. Here, we quantify the dispersion and communication connectivity of this robotic architecture. Using 625 wind states calculated using the Mars Climate Database (MCD) for the MY34 storm at the Curiosity site, we build a bivariate-normal model of the near-surface wind velocity and characterise its diurnal structure. Rover trajectories and swarm dispersion are propagated with three integrators: the Euler and fourth-order Runge-Kutta schemes for the deterministic dynamics, and a stochastic Ornstein-Uhlenbeck formulation that simulates turbulent gust forcing. Dispersion is controlled by the unmeasured gust correlation time: with a static rolling threshold enforced, the white-gust case (tau_g = Delta t = 1 s) provides a two-rover separation below 1 m over an hour (0.44 km over a sol), whereas correlation times of 10-60 s yield 6-25 m over an hour (1.4-3.3 km over a sol). We demonstrate that a 20-rover swarm needs only a 1.6-4.1 km per-rover range to remain connected over a sol, and stays connected across the plausible envelope -- for gust amplitudes up to twice the nominal value with tau_g <= 60 s, and at the nominal amplitude up to tau_g ~ 150 s.

==> anc/README.md <==
# Simulation code — Martian Tumbleweed Dust-Rover swarm

Reproducible Python re-implementation of the wind model, mobility analysis and
trajectory/dispersion simulations reported in the paper. (The original MATLAB
scripts were lost; this is a clean reimplementation from the thesis methodology
and the MCD data.)

## Files
- `dust_rover_sim.py` — core module: parses `../data.txt`, builds the wind model
  (Weibull speed fit; bivariate-normal component model; diurnal-mean + gust
  decomposition), defines the DR dynamics, and implements the Euler, RK4 and
  Euler–Maruyama integrators. Run directly to reproduce the paper's numbers.
- `make_figures.py` — regenerates all figures into `figures/` (copy to `../figures/`).
- `../data.txt` — MCD v6.1 retrieval (MY34, Curiosity site, 2 m): three 25×25
  blocks (horizontal speed, S–N and W–E components).

## Requirements
Python 3 with `numpy`, `scipy`, `matplotlib`.

## Reproduce
```bash
python3 dust_rover_sim.py     # wind summary + Table 2 + sol result (~40 s)
python3 make_figures.py       # regenerate all figures
```

## Key parameters (paper Table 1)
g = 3.71 m/s², ρ = 0.020 kg/m³, C_d = 0.4, C_rr = 0.06, m = 20 kg, d = 4 m,
Δt = 1 s, N = 3600 (hour) / 88 800 (sol).

## Notes on the model
- Dispersion is quantified by the **pairwise separation** between two
  independently drawn rover trajectories — sample-size independent, unlike the
  extremal separation over *n* trials.
- The wind is modelled through its **velocity components** (u, w) rather than
  (speed, heading): this captures the strong component correlation (ρ ≈ −0.72)
  and avoids the angle-wrapping problem created by the bimodal diurnal heading.
- The diurnal **mean** wind advects the whole swarm coherently; only the smaller
  **gust residual** (per-rover) drives separation.


==> anc/data.txt <==
##########################################################################################
### MCD_v6.1 with Martian Year 34 scenario.
### Latitude -4.6N. Longitude 137.4E. Altitude 2.0 m ALS.
### --------------------------------------------------------------------------------------
### Column 1 is Areocentric longitude (degrees)
### Columns 2+ are Horizontal wind speed (m/s)
### Line 1 is Local time (Martian hour)
### --------------------------------------------------------------------------------------
### Retrieved on: 2026-07-01T16:25:15.493349
### Mars Climate Database (c) LMD/OU/IAA/ESA/CNES
##########################################################################################
---- ||    0.00000e+00    1.00000e+00    2.00000e+00    3.00000e+00    4.00000e+00    5.00000e+00    6.00000e+00    7.00000e+00    8.00000e+00    9.00000e+00    1.00000e+01    1.10000e+01    1.20000e+01    1.30000e+01    1.40000e+01    1.50000e+01    1.60000e+01    1.70000e+01    1.80000e+01    1.90000e+01    2.00000e+01    2.10000e+01    2.20000e+01    2.30000e+01    2.40000e+01
-----------------------------------
+160 ||    1.49171e+01    1.44016e+01    1.44589e+01    1.46157e+01    1.47962e+01    1.49865e+01    1.41897e+01    1.32717e+01    1.03978e+01    8.81810e+00    6.10464e+00    3.52403e+00    1.80484e+00    1.87684e+00    2.91720e+00    4.24551e+00    4.26542e+00    5.14969e+00    7.09985e+00    1.25946e+01    1.41691e+01    1.51284e+01    1.53190e+01    1.54307e+01    1.49171e+01
+163 ||    1.47638e+01    1.41983e+01    1.42558e+01    1.44221e+01    1.46132e+01    1.48155e+01    1.40149e+01    1.30981e+01    1.02353e+01    8.66785e+00    6.06301e+00    3.63170e+00    2.14283e+00    2.32757e+00    3.20613e+00    4.44552e+00    4.32030e+00    5.22278e+00    7.01223e+00    1.24585e+01    1.39872e+01    1.48670e+01    1.51144e+01    1.53106e+01    1.47638e+01
+167 ||    1.40433e+01    1.34296e+01    1.33988e+01    1.34682e+01    1.36486e+01    1.38559e+01    1.32426e+01    1.25376e+01    1.24193e+01    8.37902e+00    5.83335e+00    3.52462e+00    2.22029e+00    2.82499e+00    3.62327e+00    5.02652e+00    4.52408e+00    5.21570e+00    6.76838e+00    1.20334e+01    1.33838e+01    1.40615e+01    1.43474e+01    1.46269e+01    1.40433e+01
+171 ||    1.30531e+01    1.23918e+01    1.22316e+01    1.21542e+01    1.23144e+01    1.25244e+01    1.21883e+01    1.17948e+01    1.17532e+01    8.02325e+00    5.50303e+00    3.28737e+00    2.20185e+00    3.37137e+00    4.35944e+00    5.80016e+00    4.85744e+00    5.18494e+00    6.45690e+00    1.14754e+01    1.25748e+01    1.29964e+01    1.33123e+01    1.36754e+01    1.30531e+01
+175 ||    1.20785e+01    1.13704e+01    1.10841e+01    1.08647e+01    1.10057e+01    1.12193e+01    1.11533e+01    1.10640e+01    1.10944e+01    7.68079e+00    5.18026e+00    3.04944e+00    2.23906e+00    3.91852e+00    5.08552e+00    6.57387e+00    5.25046e+00    5.17789e+00    6.16115e+00    1.09320e+01    1.17750e+01    1.19474e+01    1.22926e+01    1.27405e+01    1.20785e+01
+178 ||    1.11211e+01    1.03673e+01    9.95909e+00    9.60408e+00    9.72779e+00    9.94553e+00    1.01405e+01    1.03479e+01    8.60030e+00    7.35388e+00    4.86720e+00    2.81069e+00    2.32210e+00    4.26919e+00    5.80152e+00    7.34407e+00    5.69007e+00    5.19439e+00    5.88327e+00    1.04045e+01    1.09943e+01    1.06033e+01    1.12900e+01    1.18235e+01    1.11211e+01
+182 ||    1.01825e+01    9.38447e+00    8.85997e+00    8.37805e+00    8.48632e+00    8.70810e+00    9.15270e+00    9.64834e+00    8.18530e+00    7.04536e+00    4.56661e+00    2.57123e+00    2.45808e+00    4.84186e+00    6.50794e+00    8.10909e+00    6.16557e+00    5.23424e+00    5.62533e+00    9.89476e+00    1.02347e+01    9.71393e+00    1.03059e+01    1.09259e+01    1.01825e+01
+186 ||    9.26402e+00    8.42408e+00    7.79019e+00    7.19388e+00    7.28857e+00    7.51441e+00    8.19326e+00    8.96776e+00    7.78078e+00    6.75877e+00    4.28202e+00    2.33126e+00    2.62071e+00    5.41200e+00    7.20529e+00    8.86765e+00    6.66876e+00    5.29688e+00    5.38998e+00    9.40461e+00    9.49959e+00    8.84027e+00    9.32878e+00    1.00491e+01    9.26402e+00
+190 ||    8.36707e+00    7.48778e+00    6.75390e+00    6.06175e+00    6.14537e+00    6.37346e+00    7.26467e+00    8.30757e+00    7.39188e+00    6.49752e+00    4.01781e+00    2.09087e+00    2.81113e+00    5.97955e+00    7.89260e+00    9.61820e+00    7.19376e+00    5.38171e+00    5.17955e+00    8.93626e+00    8.79196e+00    7.90309e+00    8.37175e+00    9.18184e+00    8.36707e+00
+193 ||    7.48696e+00    6.57792e+00    5.75637e+00    4.99815e+00    5.07333e+00    5.29918e+00    6.36981e+00    7.66904e+00    7.02352e+00    6.26539e+00    3.77828e+00    1.85045e+00    3.02093e+00    6.54142e+00    8.57109e+00    1.03624e+01    7.84636e+00    5.48774e+00    4.99648e+00    8.49159e+00    8.11622e+00    6.95903e+00    7.15822e+00    8.33611e+00    7.48696e+00
+197 ||    7.22736e+00    6.30672e+00    5.46906e+00    4.71160e+00    4.85034e+00    5.15704e+00    6.24287e+00    7.55308e+00    6.87582e+00    6.06177e+00    3.44280e+00    1.33320e+00    3.12969e+00    6.82163e+00    8.85962e+00    1.06216e+01    8.04982e+00    5.55923e+00    4.95834e+00    8.37531e+00    7.96510e+00    6.76064e+00    6.96648e+00    8.08185e+00    7.22736e+00
+201 ||    7.27143e+00    6.34630e+00    5.52347e+00    4.78540e+00    5.02862e+00    5.46940e+00    6.49829e+00    7.69792e+00    6.84678e+00    5.88968e+00    3.09934e+00    6.76714e-01    3.25265e+00    6.97171e+00    8.95373e+00    1.06358e+01    7.97013e+00    5.60664e+00    4.98219e+00    8.41331e+00    8.06378e+00    6.92258e+00    7.09135e+00    8.11410e+00    7.27143e+00
+205 ||    7.31625e+00    6.38859e+00    5.58002e+00    4.86158e+00    5.21506e+00    5.79860e+00    6.76541e+00    7.85090e+00    6.83458e+00    5.75494e+00    2.83538e+00    7.22913e-02    3.45144e+00    7.13280e+00    9.04840e+00    1.06559e+01    8.00050e+00    5.65444e+00    5.00548e+00    8.44997e+00    8.16189e+00    7.08500e+00    7.21626e+00    8.14662e+00    7.31625e+00
+208 ||    7.36248e+00    6.43341e+00    5.63922e+00    4.94022e+00    5.40938e+00    6.14239e+00    7.04318e+00    8.01208e+00    6.83980e+00    5.66097e+00    2.67477e+00    6.50963e-01    3.70903e+00    7.30772e+00    9.14409e+00    1.06757e+01    8.03092e+00    5.70235e+00    5.02829e+00    8.48579e+00    8.25965e+00    7.24804e+00    7.34160e+00    8.18009e+00    7.36248e+00
+212 ||    7.41062e+00    6.48142e+00    5.70160e+00    5.02186e+00    5.61132e+00    6.49928e+00    7.33139e+00    8.18186e+00    6.86266e+00    5.60947e+00    2.63682e+00    1.31044e+00    4.03793e+00    7.49700e+00    9.24335e+00    1.06958e+01    8.06203e+00    5.75127e+00    5.05068e+00    8.52113e+00    8.35759e+00    7.41222e+00    7.46811e+00    8.21507e+00    7.41062e+00
+216 ||    7.46130e+00    6.53307e+00    5.76765e+00    5.10695e+00    5.82083e+00    6.86821e+00    7.62977e+00    8.36088e+00    6.90534e+00    5.60217e+00    2.72036e+00    1.97170e+00    4.41029e+00    7.70151e+00    9.34815e+00    1.07172e+01    8.09344e+00    5.80110e+00    5.07289e+00    8.55652e+00    8.45608e+00    7.57810e+00    7.59607e+00    8.25220e+00    7.46130e+00
+220 ||    7.51345e+00    6.58870e+00    5.83790e+00    5.19584e+00    6.03806e+00    7.24854e+00    7.93829e+00    8.54945e+00    6.96753e+00    5.63897e+00    2.90881e+00    2.63406e+00    4.82556e+00    7.92188e+00    9.45353e+00    1.07406e+01    8.12605e+00    5.85178e+00    5.09502e+00    8.59219e+00    8.55562e+00    7.74570e+00    7.72625e+00    8.29230e+00    7.51345e+00
+223 ||    7.56631e+00    6.64890e+00    5.91272e+00    5.28909e+00    6.26293e+00    7.63943e+00    8.25710e+00    8.74806e+00    7.04871e+00    5.71956e+00    3.19325e+00    3.29714e+00    5.26522e+00    8.15837e+00    9.57924e+00    1.07671e+01    8.15996e+00    5.90398e+00    5.11737e+00    8.62862e+00    8.65668e+00    7.91568e+00    7.85914e+00    8.33591e+00    7.56631e+00
+227 ||    7.60974e+00    6.68405e+00    5.98678e+00    5.39792e+00    6.43430e+00    7.87195e+00    8.36264e+00    8.68223e+00    6.77960e+00    5.29783e+00    2.96244e+00    3.59309e+00    5.66259e+00    8.43353e+00    9.79296e+00    1.09147e+01    8.36982e+00    6.19438e+00    5.10093e+00    8.39226e+00    8.49612e+00    7.88194e+00    8.02598e+00    8.36900e+00    7.60974e+00
+231 ||    7.65033e+00    6.70909e+00    6.06509e+00    5.52525e+00    6.58617e+00    8.02949e+00    8.36262e+00    8.48469e+00    6.33150e+00    4.61354e+00    2.53065e+00    3.81088e+00    6.05582e+00    8.76744e+00    1.00557e+01    1.11263e+01    8.66904e+00    6.61431e+00    5.10561e+00    8.02897e+00    8.20726e+00    7.74764e+00    8.21224e+00    8.40002e+00    7.65033e+00
+235 ||    7.69472e+00    6.73861e+00    6.15117e+00    5.66686e+00    6.74992e+00    8.19639e+00    8.36834e+00    8.29241e+00    5.20817e+00    3.93383e+00    2.24973e+00    4.13966e+00    6.47437e+00    9.10108e+00    1.03282e+01    1.13433e+01    8.97089e+00    7.04582e+00    5.15859e+00    7.67875e+00    7.92241e+00    7.61679e+00    8.40302e+00    8.43709e+00    7.69472e+00
+238 ||    7.74321e+00    6.77310e+00    6.24492e+00    5.82236e+00    6.92522e+00    8.37265e+00    8.37986e+00    8.10554e+00    4.74831e+00    3.26183e+00    2.18230e+00    4.55818e+00    6.91601e+00    9.44970e+00    1.06115e+01    1.15670e+01    9.18317e+00    7.48780e+00    5.25905e+00    7.34282e+00    7.64179e+00    7.48945e+00    7.81033e+00    8.48101e+00    7.74321e+00
+242 ||    7.79596e+00    6.81250e+00    6.34640e+00    5.99124e+00    7.11175e+00    8.55796e+00    8.39722e+00    7.92420e+00    4.29164e+00    2.60411e+00    2.35166e+00    5.04681e+00    7.39447e+00    9.81329e+00    1.09233e+01    1.17970e+01    9.54365e+00    7.93950e+00    5.40423e+00    7.02294e+00    7.36560e+00    7.36578e+00    7.78382e+00    8.52376e+00    7.79596e+00
+246 ||    7.85294e+00    6.85708e+00    6.45556e+00    6.17284e+00    7.30897e+00    8.75203e+00    8.42030e+00    7.74803e+00    3.83857e+00    1.97630e+00    2.72426e+00    5.59046e+00    7.89709e+00    1.01935e+01    1.12396e+01    1.20513e+01    9.90947e+00    8.39952e+00    5.59140e+00    6.72084e+00    7.09364e+00    7.24611e+00    7.76372e+00    8.57048e+00    7.85294e+00
+250 ||    7.91462e+00    6.90688e+00    6.57214e+00    6.36654e+00    7.51623e+00    8.95440e+00    8.44886e+00    7.57728e+00    3.38998e+00    1.41801e+00    3.23588e+00    6.17703e+00    8.42325e+00    1.05901e+01    1.15704e+01    1.23205e+01    1.02817e+01    8.93190e+00    5.81702e+00    6.43855e+00    6.82613e+00    7.13063e+00    7.74314e+00    8.62208e+00    7.91462e+00
##########################################################################################
### MCD_v6.1 with Martian Year 34 scenario.
### Latitude -4.6N. Longitude 137.4E. Altitude 2.0 m ALS.
### --------------------------------------------------------------------------------------
### Column 1 is Areocentric longitude (degrees)
### Columns 2+ are S-N wind component (m/s)
### Line 1 is Local time (Martian hour)
### --------------------------------------------------------------------------------------
### Retrieved on: 2026-07-01T16:25:15.493979
### Mars Climate Database (c) LMD/OU/IAA/ESA/CNES
##########################################################################################
---- ||    0.00000e+00    1.00000e+00    2.00000e+00    3.00000e+00    4.00000e+00    5.00000e+00    6.00000e+00    7.00000e+00    8.00000e+00    9.00000e+00    1.00000e+01    1.10000e+01    1.20000e+01    1.30000e+01    1.40000e+01    1.50000e+01    1.60000e+01    1.70000e+01    1.80000e+01    1.90000e+01    2.00000e+01    2.10000e+01    2.20000e+01    2.30000e+01    2.40000e+01
-----------------------------------
+160 ||    1.02675e+01    1.09702e+01    1.12840e+01    1.15271e+01    1.16106e+01    1.16653e+01    1.14693e+01    1.12323e+01    9.83189e+00    8.78896e+00    6.06696e+00    3.40373e+00    1.26596e+00   -7.67858e-01   -2.48223e+00   -4.09420e+00   -3.96622e+00   -4.37131e+00   -1.15867e+00    2.94264e+00    5.36631e+00    7.47692e+00    8.58838e+00    9.51932e+00    1.02675e+01
+163 ||    1.01639e+01    1.08565e+01    1.11768e+01    1.14302e+01    1.15153e+01    1.15707e+01    1.13858e+01    1.11631e+01    9.74954e+00    8.66138e+00    5.94931e+00    3.34311e+00    1.21611e+00   -8.24666e-01   -2.56409e+00   -4.20665e+00   -4.10538e+00   -4.54269e+00   -1.33210e+00    2.77536e+00    5.20285e+00    7.30179e+00    8.44431e+00    9.41619e+00    1.01639e+01
+167 ||    9.67279e+00    1.03381e+01    1.06062e+01    1.08025e+01    1.08854e+01    1.09484e+01    1.08521e+01    1.07328e+01    1.07056e+01    8.36926e+00    5.71351e+00    3.17152e+00    9.55086e-01   -1.20944e+00   -2.91483e+00   -4.65325e+00   -4.42673e+00   -4.67865e+00   -1.53229e+00    2.44997e+00    4.78224e+00    6.78198e+00    7.93729e+00    8.94288e+00    9.67279e+00
+171 ||    8.99439e+00    9.62288e+00    9.81050e+00    9.91677e+00    9.99549e+00    1.00703e+01    1.00999e+01    1.01279e+01    1.01198e+01    7.99293e+00    5.42416e+00    2.94566e+00    5.90283e-01   -1.75488e+00   -3.50589e+00   -5.26458e+00   -4.83867e+00   -4.79636e+00   -1.74552e+00    2.04822e+00    4.23358e+00    6.09443e+00    7.25415e+00    8.29080e+00    8.99439e+00
+175 ||    8.32284e+00    8.91465e+00    9.02195e+00    9.03865e+00    9.11343e+00    9.20052e+00    9.35508e+00    9.52832e+00    9.53719e+00    7.61661e+00    5.13594e+00    2.72313e+00    2.30088e-01   -2.28966e+00   -4.09192e+00   -5.87087e+00   -5.24985e+00   -4.91347e+00   -1.95701e+00    1.65000e+00    3.68647e+00    5.41269e+00    6.57733e+00    7.64578e+00    8.32284e+00
+178 ||    7.65897e+00    8.21386e+00    8.24148e+00    8.16946e+00    8.24107e+00    8.34108e+00    8.61891e+00    8.93577e+00    8.04602e+00    7.24047e+00    4.84907e+00    2.50392e+00   -1.23875e-01   -2.74593e+00   -4.67283e+00   -6.47166e+00   -5.65979e+00   -5.02971e+00   -2.16712e+00    1.25533e+00    3.14468e+00    4.38121e+00    5.90748e+00    7.00843e+00    7.65897e+00
+182 ||    7.00375e+00    7.52167e+00    7.47048e+00    7.31051e+00    7.37953e+00    7.49270e+00    7.89251e+00    8.35135e+00    7.59426e+00    6.86485e+00    4.56385e+00    2.28793e+00   -4.77915e-01   -3.27664e+00   -5.24869e+00   -7.06723e+00   -6.06815e+00   -5.14516e+00   -2.37524e+00    8.64769e-01    2.60845e+00    4.01254e+00    5.24497e+00    6.37939e+00    7.00375e+00
+186 ||    6.35799e+00    6.83930e+00    6.70993e+00    6.46318e+00    6.53000e+00    6.65731e+00    7.17777e+00    7.77666e+00    7.14596e+00    6.49051e+00    4.28068e+00    2.07509e+00   -8.24770e-01   -3.80243e+00   -5.81962e+00   -7.65747e+00   -6.47485e+00   -5.25981e+00   -2.58167e+00    4.78677e-01    2.07848e+00    3.65072e+00    4.58490e+00    5.75940e+00    6.35799e+00
+190 ||    5.72226e+00    6.16735e+00    5.96077e+00    5.62825e+00    5.69385e+00    5.83582e+00    6.47532e+00    7.21248e+00    6.70378e+00    6.11764e+00    3.99995e+00    1.86506e+00   -1.16809e+00   -4.32397e+00   -6.38511e+00   -8.24197e+00   -6.88035e+00   -5.37391e+00   -2.78612e+00    9.73806e-02    1.55501e+00    2.73170e+00    3.93235e+00    5.14343e+00    5.72226e+00
+193 ||    5.09475e+00    5.50692e+00    5.22391e+00    4.80672e+00    4.87192e+00    5.02936e+00    5.78629e+00    6.65959e+00    6.26933e+00    5.74665e+00    3.72129e+00    1.65777e+00   -1.50722e+00   -4.84032e+00   -6.94551e+00   -8.82189e+00   -7.34810e+00   -5.48755e+00   -2.98842e+00   -2.79115e-01    1.03870e+00    2.08050e+00    2.93610e+00    4.53645e+00    5.09475e+00
+197 ||    4.89918e+00    5.27413e+00    4.98405e+00    4.56524e+00    4.67592e+00    4.88787e+00    5.62851e+00    6.47157e+00    5.99439e+00    5.37172e+00    3.30641e+00    1.20198e+00   -1.93131e+00   -5.23370e+00   -7.25896e+00   -9.04622e+00   -7.50446e+00   -5.55650e+00   -3.08071e+00   -4.19842e-01    8.54267e-01    1.85322e+00    2.85946e+00    4.36752e+00    4.89918e+00
+201 ||    4.91627e+00    5.25081e+00    4.98802e+00    4.60845e+00    4.78755e+00    5.07365e+00    5.73148e+00    6.46192e+00    5.79720e+00    4.99298e+00    2.82223e+00    6.24146e-01   -2.39820e+00   -5.56495e+00   -7.44761e+00   -9.09131e+00   -7.47636e+00   -5.60311e+00   -3.11858e+00   -4.44840e-01    8.32922e-01    1.83463e+00    2.91243e+00    4.41370e+00    4.91627e+00
+205 ||    4.93358e+00    5.22774e+00    4.99189e+00    4.65164e+00    4.89901e+00    5.25948e+00    5.83457e+00    6.45197e+00    5.59967e+00    4.61371e+00    2.33784e+00    4.59851e-02   -2.86366e+00   -5.89381e+00   -7.63460e+00   -9.13869e+00   -7.51047e+00   -5.64996e+00   -3.15714e+00   -4.70444e-01    8.11409e-01    1.81596e+00    2.96538e+00    4.45985e+00    4.93358e+00
+208 ||    4.95149e+00    5.20501e+00    4.99593e+00    4.69477e+00    5.01074e+00    5.44553e+00    5.93771e+00    6.44206e+00    5.40212e+00    4.23441e+00    1.85302e+00   -5.32771e-01   -3.32508e+00   -6.22194e+00   -7.81985e+00   -9.18573e+00   -7.54440e+00   -5.69678e+00   -3.19595e+00   -4.96317e-01    7.89742e-01    1.79722e+00    3.01848e+00    4.50632e+00    4.95149e+00
+212 ||    4.97012e+00    5.18297e+00    5.00061e+00    4.73830e+00    5.12286e+00    5.63215e+00    6.04148e+00    6.43265e+00    5.20465e+00    3.85474e+00    1.36782e+00   -1.11212e+00   -3.79495e+00   -6.54997e+00   -8.00489e+00   -9.23269e+00   -7.57874e+00   -5.74441e+00   -3.23514e+00   -5.22440e-01    7.68026e-01    1.77869e+00    3.07208e+00    4.55340e+00    4.97012e+00
+216 ||    4.98999e+00    5.16207e+00    5.00618e+00    4.78268e+00    5.23591e+00    5.81983e+00    6.14623e+00    6.42434e+00    5.00833e+00    3.47505e+00    8.79644e-01   -1.69257e+00   -4.26633e+00   -6.87895e+00   -8.19071e+00   -9.28000e+00   -7.61310e+00   -5.79277e+00   -3.27472e+00   -5.48460e-01    7.46375e-01    1.76064e+00    3.12632e+00    4.60143e+00    4.98999e+00
+220 ||    5.01065e+00    5.14246e+00    5.01304e+00    4.82808e+00    5.35022e+00    6.00913e+00    6.25246e+00    6.41745e+00    4.81317e+00    3.09508e+00    3.86145e-01   -2.27441e+00   -4.74585e+00   -7.21007e+00   -8.37530e+00   -9.32819e+00   -7.64830e+00   -5.84175e+00   -3.31479e+00   -5.74746e-01    7.25191e-01    1.74302e+00    3.18153e+00    4.65080e+00    5.01065e+00
+223 ||    5.03185e+00    5.12433e+00    5.02145e+00    4.87499e+00    5.46604e+00    6.20003e+00    6.36069e+00    6.41243e+00    4.61907e+00    2.71507e+00   -1.08358e-01   -2.85804e+00   -5.22724e+00   -7.54406e+00   -8.56844e+00   -9.37808e+00   -7.68440e+00   -5.89200e+00   -3.35565e+00   -6.00779e-01    7.04290e-01    1.72608e+00    3.23796e+00    4.70185e+00    5.03185e+00
+227 ||    5.04351e+00    5.09421e+00    5.01064e+00    4.89556e+00    5.51302e+00    6.27252e+00    6.37031e+00    6.34212e+00    4.38473e+00    2.30786e+00   -5.57912e-01   -3.32167e+00   -5.59991e+00   -7.79656e+00   -8.75921e+00   -9.50721e+00   -7.86521e+00   -6.16567e+00   -3.59443e+00   -7.79009e-01    6.07431e-01    1.71614e+00    3.30729e+00    4.74552e+00    5.04351e+00
+231 ||    5.05150e+00    5.05901e+00    4.99166e+00    4.90450e+00    5.52705e+00    6.28739e+00    6.33203e+00    6.24035e+00    4.13102e+00    1.88703e+00   -9.85535e-01   -3.72634e+00   -5.91951e+00   -8.02961e+00   -8.95189e+00   -9.67797e+00   -8.11898e+00   -6.55155e+00   -3.93257e+00   -1.03280e+00    4.73030e-01    1.71004e+00    3.38418e+00    4.78700e+00    5.05150e+00
+235 ||    5.06149e+00    5.02590e+00    4.97498e+00    4.91595e+00    5.54378e+00    6.30528e+00    6.29678e+00    6.14123e+00    3.61189e+00    1.46592e+00   -1.41468e+00   -4.13371e+00   -6.24176e+00   -8.26125e+00   -9.14963e+00   -9.85185e+00   -8.37427e+00   -6.93876e+00   -4.27109e+00   -1.28639e+00    3.39294e-01    1.70535e+00    3.46308e+00    4.83137e+00    5.06149e+00
+238 ||    5.07372e+00    4.99505e+00    4.96070e+00    4.93007e+00    5.56348e+00    6.32634e+00    6.26448e+00    6.04484e+00    3.35086e+00    1.04439e+00   -1.84557e+00   -4.54396e+00   -6.56749e+00   -8.49953e+00   -9.35287e+00   -1.00297e+01   -8.58203e+00   -7.32772e+00   -4.61085e+00   -1.53969e+00    2.06311e-01    1.70203e+00    3.27554e+00    4.87908e+00    5.07372e+00
+242 ||    5.08827e+00    4.96654e+00    4.94889e+00    4.94685e+00    5.58609e+00    6.35055e+00    6.23531e+00    5.95136e+00    3.09072e+00    6.22273e-01   -2.28222e+00   -4.95722e+00   -6.90585e+00   -8.74427e+00   -9.57019e+00   -1.02113e+01   -8.87172e+00   -7.71896e+00   -4.95144e+00   -1.79322e+00    7.41887e-02    1.70022e+00    3.30888e+00    4.92671e+00    5.08827e+00
+246 ||    5.10526e+00    4.94033e+00    4.93954e+00    4.96627e+00    5.61151e+00    6.37789e+00    6.20913e+00    5.86053e+00    2.83138e+00    1.99517e-01   -2.72396e+00   -5.37415e+00   -7.25006e+00   -8.99642e+00   -9.79016e+00   -1.04056e+01   -9.16396e+00   -8.11205e+00   -5.29356e+00   -2.04685e+00   -5.74851e-02    1.70006e+00    3.34508e+00    4.97660e+00    5.10526e+00
+250 ||    5.12484e+00    4.91651e+00    4.93260e+00    4.98816e+00    5.63967e+00    6.40812e+00    6.18591e+00    5.77263e+00    2.57282e+00   -2.25105e-01   -3.16902e+00   -5.79466e+00   -7.60084e+00   -9.25585e+00   -1.00174e+01   -1.06078e+01   -9.45978e+00   -8.54711e+00   -5.63734e+00   -2.30118e+00   -1.88562e-01    1.70175e+00    3.38130e+00    5.02912e+00    5.12484e+00
##########################################################################################
### MCD_v6.1 with Martian Year 34 scenario.
### Latitude -4.6N. Longitude 137.4E. Altitude 2.0 m ALS.
### --------------------------------------------------------------------------------------
### Column 1 is Areocentric longitude (degrees)
### Columns 2+ are W-E wind component (m/s)
### Line 1 is Local time (Martian hour)
### --------------------------------------------------------------------------------------
### Retrieved on: 2026-07-01T16:25:15.494579
### Mars Climate Database (c) LMD/OU/IAA/ESA/CNES
##########################################################################################
---- ||    0.00000e+00    1.00000e+00    2.00000e+00    3.00000e+00    4.00000e+00    5.00000e+00    6.00000e+00    7.00000e+00    8.00000e+00    9.00000e+00    1.00000e+01    1.10000e+01    1.20000e+01    1.30000e+01    1.40000e+01    1.50000e+01    1.60000e+01    1.70000e+01    1.80000e+01    1.90000e+01    2.00000e+01    2.10000e+01    2.20000e+01    2.30000e+01    2.40000e+01
-----------------------------------
+160 ||   -1.08212e+01   -9.33053e+00   -9.04059e+00   -8.98581e+00   -9.17169e+00   -9.40828e+00   -8.35471e+00   -7.06927e+00   -3.38362e+00   -7.16233e-01    6.77215e-01    9.12918e-01    1.28639e+00    1.71257e+00    1.53253e+00    1.12333e+00   -1.56935e+00   -2.72232e+00   -7.00467e+00   -1.22460e+01   -1.31136e+01   -1.31515e+01   -1.26850e+01   -1.21446e+01   -1.08212e+01
+163 ||   -1.07082e+01   -9.15035e+00   -8.84907e+00   -8.79473e+00   -8.99681e+00   -9.25287e+00   -8.17188e+00   -6.85174e+00   -3.11584e+00   -3.34738e-01    1.16867e+00    1.41876e+00    1.76431e+00    2.17658e+00    1.92476e+00    1.43763e+00   -1.34569e+00   -2.57709e+00   -6.88454e+00   -1.21454e+01   -1.29835e+01   -1.29504e+01   -1.25355e+01   -1.20727e+01   -1.07082e+01
+167 ||   -1.01810e+01   -8.57183e+00   -8.18755e+00   -8.04351e+00   -8.23351e+00   -8.49230e+00   -7.58940e+00   -6.48053e+00   -6.29522e+00   -4.04316e-01    1.17631e+00    1.53766e+00    2.00437e+00    2.55300e+00    2.15218e+00    1.90084e+00   -9.33487e-01   -2.30515e+00   -6.59265e+00   -1.17814e+01   -1.25002e+01   -1.23179e+01   -1.19519e+01   -1.15746e+01   -1.01810e+01
+171 ||   -9.45961e+00   -7.80750e+00   -7.30524e+00   -7.02728e+00   -7.19260e+00   -7.44655e+00   -6.82257e+00   -6.04508e+00   -5.97722e+00   -6.96883e-01    9.28331e-01    1.45942e+00    2.12125e+00    2.87863e+00    2.59104e+00    2.43436e+00   -4.26612e-01   -1.96941e+00   -6.21649e+00   -1.12912e+01   -1.18407e+01   -1.14788e+01   -1.11622e+01   -1.08756e+01   -9.45961e+00
+175 ||   -8.75326e+00   -7.05800e+00   -6.43913e+00   -6.02864e+00   -6.17012e+00   -6.42044e+00   -6.07276e+00   -5.62353e+00   -5.66810e+00   -9.90812e-01    6.76140e-01    1.37246e+00    2.22721e+00    3.17998e+00    3.01972e+00    2.95781e+00    7.99810e-02   -1.63352e+00   -5.84208e+00   -1.08068e+01   -1.11831e+01   -1.06509e+01   -1.03849e+01   -1.01913e+01   -8.75326e+00
+178 ||   -8.06341e+00   -6.32565e+00   -5.59119e+00   -5.04959e+00   -5.16864e+00   -5.41662e+00   -5.34263e+00   -5.21832e+00   -3.03756e+00   -1.28655e+00    4.19675e-01    1.27686e+00    2.31879e+00    3.26892e+00    3.43835e+00    3.47174e+00    5.86208e-01   -1.29755e+00   -5.46959e+00   -1.03285e+01   -1.05350e+01   -9.65582e+00   -9.62115e+00   -9.52248e+00   -8.06341e+00
+182 ||   -7.39125e+00   -5.61185e+00   -4.76350e+00   -4.09245e+00   -4.19048e+00   -4.43740e+00   -4.63467e+00   -4.83171e+00   -3.05390e+00   -1.58458e+00    1.58603e-01    1.17329e+00    2.41117e+00    3.56472e+00    3.84768e+00    3.97637e+00    1.09174e+00   -9.61561e-01   -5.09927e+00   -9.85690e+00   -9.89677e+00   -8.84647e+00   -8.87138e+00   -8.87005e+00   -7.39125e+00
+186 ||   -6.73780e+00   -4.91824e+00   -3.95776e+00   -3.15899e+00   -3.23766e+00   -3.48519e+00   -3.95085e+00   -4.46589e+00   -3.07828e+00   -1.88528e+00   -1.07429e-01    1.06244e+00    2.48755e+00    3.85115e+00    4.24831e+00    4.47196e+00    1.59645e+00   -6.25580e-01   -4.73148e+00   -9.39242e+00   -9.26941e+00   -8.05125e+00   -8.12434e+00   -8.23495e+00   -6.73780e+00
+190 ||   -6.10439e+00   -4.24625e+00   -3.17559e+00   -2.25113e+00   -2.31207e+00   -2.56206e+00   -3.29329e+00   -4.12261e+00   -3.11435e+00   -2.18910e+00   -3.78423e-01    9.45132e-01    2.55696e+00    4.13017e+00    4.63934e+00    4.95778e+00    2.10021e+00   -2.89635e-01   -4.36639e+00   -8.93573e+00   -8.65335e+00   -7.41597e+00   -7.39073e+00   -7.60600e+00   -6.10439e+00
+193 ||   -5.48618e+00   -3.59761e+00   -2.41797e+00   -1.37002e+00   -1.41530e+00   -1.66938e+00   -2.66332e+00   -3.80315e+00   -3.16627e+00   -2.49621e+00   -6.53759e-01    8.22179e-01    2.61808e+00    4.40017e+00    5.02230e+00    5.43630e+00    2.75150e+00    4.62385e-02   -4.00427e+00   -8.48700e+00   -8.04948e+00   -6.64076e+00   -6.52835e+00   -6.99367e+00   -5.48618e+00
+197 ||   -5.31345e+00   -3.45806e+00   -2.25164e+00   -1.16526e+00   -1.28903e+00   -1.64431e+00   -2.70062e+00   -3.89458e+00   -3.36812e+00   -2.80885e+00   -9.59431e-01    5.76770e-01    2.46273e+00    4.37527e+00    5.07941e+00    5.56643e+00    2.91252e+00    1.74109e-01   -3.88515e+00   -8.36479e+00   -7.91916e+00   -6.50168e+00   -6.35258e+00   -6.80007e+00   -5.31345e+00
+201 ||   -5.35761e+00   -3.56435e+00   -2.37241e+00   -1.28930e+00   -1.53830e+00   -2.04264e+00   -3.06235e+00   -4.18350e+00   -3.64293e+00   -3.12386e+00   -1.28098e+00    2.61504e-01    2.19736e+00    4.19953e+00    4.97015e+00    5.51983e+00    2.76170e+00    1.98884e-01   -3.88544e+00   -8.40155e+00   -8.02065e+00   -6.67505e+00   -6.46568e+00   -6.80867e+00   -5.35761e+00
+205 ||   -5.40253e+00   -3.67218e+00   -2.49353e+00   -1.41322e+00   -1.78790e+00   -2.44165e+00   -3.42470e+00   -4.47310e+00   -3.91857e+00   -3.43991e+00   -1.60433e+00   -5.57799e-02    1.92664e+00    4.01745e+00    4.85659e+00    5.48016e+00    2.75698e+00    2.24869e-01   -3.88423e+00   -8.43687e+00   -8.12146e+00   -6.84832e+00   -6.57883e+00   -6.81741e+00   -5.40253e+00
+208 ||   -5.44875e+00   -3.78108e+00   -2.61561e+00   -1.53781e+00   -2.03810e+00   -2.84168e+00   -3.78815e+00   -4.76374e+00   -4.19523e+00   -3.75718e+00   -1.92892e+00   -3.74043e-01    1.64339e+00    3.83278e+00    4.73965e+00    5.44004e+00    2.75278e+00    2.52025e-01   -3.88195e+00   -8.47126e+00   -8.22181e+00   -7.02169e+00   -6.69238e+00   -6.82693e+00   -5.44875e+00
+212 ||   -5.49683e+00   -3.89173e+00   -2.73901e+00   -1.66360e+00   -2.28980e+00   -3.24337e+00   -4.15328e+00   -5.05608e+00   -4.47300e+00   -4.07519e+00   -2.25430e+00   -6.93140e-01    1.37956e+00    3.64733e+00    4.62181e+00    5.39981e+00    2.74937e+00    2.80676e-01   -3.87856e+00   -8.50510e+00   -8.32222e+00   -7.19564e+00   -6.80698e+00   -6.83768e+00   -5.49683e+00
+216 ||   -5.54716e+00   -4.00425e+00   -2.86425e+00   -1.79078e+00   -2.54308e+00   -3.64717e+00   -4.52076e+00   -5.35090e+00   -4.75398e+00   -4.39413e+00   -2.57421e+00   -1.01134e+00    1.11763e+00    3.46313e+00    4.50557e+00    5.36097e+00    2.74672e+00    3.10781e-01   -3.87432e+00   -8.53892e+00   -8.42307e+00   -7.37073e+00   -6.92289e+00   -6.85023e+00   -5.54716e+00
+220 ||   -5.59868e+00   -4.11900e+00   -2.99174e+00   -1.92002e+00   -2.79880e+00   -4.05359e+00   -4.89114e+00   -5.64884e+00   -5.03784e+00   -4.71364e+00   -2.88307e+00   -1.32866e+00    8.73481e-01    3.28193e+00    4.38447e+00    5.32399e+00    2.74522e+00    3.42491e-01   -3.86930e+00   -8.57294e+00   -8.52483e+00   -7.54704e+00   -7.04079e+00   -6.86530e+00   -5.59868e+00
+223 ||   -5.65062e+00   -4.23664e+00   -3.12174e+00   -2.05158e+00   -3.05724e+00   -4.46325e+00   -5.26510e+00   -5.95058e+00   -5.32433e+00   -5.03406e+00   -3.19141e+00   -1.64399e+00    6.31305e-01    3.10583e+00    4.28296e+00    5.28991e+00    2.74500e+00    3.75992e-01   -3.86356e+00   -8.60768e+00   -8.62799e+00   -7.72520e+00   -7.16112e+00   -6.88332e+00   -5.65062e+00
+227 ||   -5.69835e+00   -4.32730e+00   -3.27643e+00   -2.27399e+00   -3.31764e+00   -4.75637e+00   -5.41784e+00   -5.92947e+00   -5.17079e+00   -4.76873e+00   -2.90943e+00   -1.36996e+00    8.40197e-01    3.21531e+00    4.37930e+00    5.36138e+00    2.86222e+00    5.95737e-01   -3.61933e+00   -8.35602e+00   -8.47438e+00   -7.69285e+00   -7.31288e+00   -6.89348e+00   -5.69835e+00
+231 ||   -5.74543e+00   -4.40662e+00   -3.44510e+00   -2.54446e+00   -3.58182e+00   -4.99414e+00   -5.46249e+00   -5.74874e+00   -4.79818e+00   -4.20997e+00   -2.33086e+00   -7.98247e-01    1.27765e+00    3.52043e+00    4.58051e+00    5.48919e+00    3.03882e+00    9.08992e-01   -3.25609e+00   -7.96227e+00   -8.19362e+00   -7.55657e+00   -7.48253e+00   -6.90254e+00   -5.74543e+00
+235 ||   -5.79569e+00   -4.48878e+00   -3.61752e+00   -2.81900e+00   -3.85069e+00   -5.23682e+00   -5.51178e+00   -5.57220e+00   -3.75223e+00   -3.65049e+00   -1.74927e+00   -2.21908e-01    1.71984e+00    3.81855e+00    4.79128e+00    5.62249e+00    3.21691e+00    1.22364e+00   -2.89289e+00   -7.57023e+00   -7.91514e+00   -7.42342e+00   -7.65623e+00   -6.91682e+00   -5.79569e+00
+238 ||   -5.84933e+00   -4.57432e+00   -3.79349e+00   -3.09746e+00   -4.12387e+00   -5.48440e+00   -5.56581e+00   -5.39998e+00   -3.36425e+00   -3.09011e+00   -1.16461e+00    3.59793e-01    2.16777e+00    4.12974e+00    5.01278e+00    5.76199e+00    3.26793e+00    1.54001e+00   -2.52938e+00   -7.17958e+00   -7.63900e+00   -7.29349e+00   -7.09028e+00   -6.93701e+00   -5.84933e+00
+242 ||   -5.90648e+00   -4.66301e+00   -3.97306e+00   -3.37987e+00   -4.40143e+00   -5.73665e+00   -5.62443e+00   -5.23203e+00   -2.97752e+00   -2.52867e+00   -5.67259e-01    9.46727e-01    2.64338e+00    4.45403e+00    5.26601e+00    5.90751e+00    3.51764e+00    1.85833e+00   -2.16541e+00   -6.79014e+00   -7.36522e+00   -7.16687e+00   -7.04551e+00   -6.95572e+00   -5.90648e+00
+246 ||   -5.96700e+00   -4.75528e+00   -4.15634e+00   -3.66608e+00   -4.68316e+00   -5.99338e+00   -5.68755e+00   -5.06816e+00   -2.59190e+00   -1.96620e+00    4.05003e-02    1.54004e+00    3.13060e+00    4.79279e+00    5.52090e+00    6.07931e+00    3.77086e+00    2.17868e+00   -1.80056e+00   -6.40157e+00   -7.09340e+00   -7.04386e+00   -7.00612e+00   -6.97757e+00   -5.96700e+00
+250 ||   -6.03136e+00   -4.85108e+00   -4.34310e+00   -3.95615e+00   -4.96868e+00   -6.25438e+00   -5.75480e+00   -4.90836e+00   -2.20739e+00   -1.40003e+00    6.54392e-01    2.13954e+00    3.63021e+00    5.14574e+00    5.79020e+00    6.26653e+00    4.02813e+00    2.59341e+00   -1.43459e+00   -6.01327e+00   -6.82353e+00   -6.92459e+00   -6.96585e+00   -7.00344e+00   -6.03136e+00


==> anc/dust_rover_sim.py <==
#!/usr/bin/env python3
"""
Dust Rover (tumbleweed) swarm trajectory & dispersion simulation.
Reproduces the wind model, mobility envelope, and trajectory results in
"A Probabilistic Trajectory and Dispersion Study of Martian Tumbleweed Rover
Swarms in Global Dust Storm Conditions" (Belhadfa & D'Eleuterio).

Wind model : bivariate normal fit to MCD MY34 wind velocity components
             (u = W-E, w = S-N), decomposed into a diurnal mean (common drift)
             and a gust residual (per-rover diffusion).
Integrators: Euler and RK4 (deterministic ODE, Monte-Carlo forced) and
             Euler-Maruyama (stochastic SDE / Ornstein-Uhlenbeck).

Usage:  python3 dust_rover_sim.py          # reproduce all results + figures
Requires: numpy, scipy, matplotlib.  Expects ../data.txt (MCD retrieval).
"""
import os, re, time, json
import numpy as np
from scipy import stats
from scipy.spatial import ConvexHull

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, '..', 'data.txt')
FIGS = os.path.join(HERE, 'figures'); os.makedirs(FIGS, exist_ok=True)

# ----------------------------------------------------------------------
# Mars + Dust Rover parameters (Table 1 of the paper)
# ----------------------------------------------------------------------
g, rho, Cd, Crr = 3.71, 0.020, 0.4, 0.06     # m/s^2, kg/m^3, -, -
m, r = 20.0, 2.0                              # kg, m  (d = 4 m)
A = np.pi * r**2                             # cross-section, m^2
FFRIC = Crr * m * g

# ----------------------------------------------------------------------
# 1. Parse the MCD data file (three 25x25 blocks: speed, S-N, W-E)
# ----------------------------------------------------------------------
def load_wind(path=DATA):
    raw = open(path).read()
    blocks, label, rows = {}, None, []
    def flush():
        if label and rows: blocks[label] = np.array(rows)
    for line in raw.splitlines():
        mlab = re.search(r'Columns 2\+ are (.+?) \(', line)
        if mlab:
            flush(); label = mlab.group(1).strip(); rows = []; continue
        md = re.match(r'\s*([+-]\d+)\s*\|\|\s*(.*)$', line)
        if md and 'e' in md.group(2).lower():
            rows.append([float(x) for x in md.group(2).split()])
    flush()
    return blocks['S-N wind component'], blocks['W-E wind component']

SN, WE = load_wind()
U, W = WE.flatten(), SN.flatten()            # zonal (east+), meridional (north+)

# Overall bivariate-normal component model
MU = np.array([U.mean(), W.mean()])
SIG = np.cov(np.vstack([U, W]))
# Diurnal mean (per local hour) and gust residual covariance
MU_H = np.vstack([WE.mean(0), SN.mean(0)]).T          # (25, 2)
comp = np.stack([WE, SN], -1)
resid = (comp - comp.mean(0, keepdims=True)).reshape(-1, 2)
SIG_G = np.cov(resid.T)
LG = np.linalg.cholesky(SIG_G)
PEAK_HOUR = int(np.argmax(np.hypot(MU_H[:, 0], MU_H[:, 1])))

def wind_summary():
    v = np.hypot(U, W)
    k, _, lam = stats.weibull_min.fit(v, floc=0)
    ks = stats.kstest(v, 'weibull_min', args=(k, 0, lam))
    print(f"Wind speed: mean={v.mean():.2f} m/s | Weibull k={k:.2f}, "
          f"lambda={lam:.2f} m/s, KS D={ks.statistic:.3f}")
    print(f"Components: mu={np.round(MU,2)}, corr(u,w)={SIG[0,1]/np.sqrt(SIG[0,0]*SIG[1,1]):.2f}")
    print(f"Gust residual std={np.round(np.sqrt(np.diag(SIG_G)),2)} m/s; peak hour={PEAK_HOUR}")

# ----------------------------------------------------------------------
# 2. Dynamics (Eq. 7) and the three integrators
# ----------------------------------------------------------------------
def accel(vel, wind):
    rel = wind - vel
    sp = np.hypot(rel[:, 0], rel[:, 1])[:, None]
    Fd = 0.5 * rho * Cd * A * sp * rel
    vmag = np.hypot(vel[:, 0], vel[:, 1])[:, None]
    Ff = -FFRIC * vel / (vmag + 1e-9)
    return (Fd + Ff) / m

def simulate(method, n, steps=3600, dt=1.0, seed=0, diurnal=False, fixed_hour=None):
    """method in {'euler','rk4','em'}. Returns rover endpoints (n,2)."""
    rng = np.random.default_rng(seed)
    p = np.zeros((n, 2)); vel = np.zeros((n, 2)); sqdt = np.sqrt(dt)
    for s in range(steps):
        if diurnal:            mu_t = MU_H[int((s * dt / 3600.0)) % 25]
        elif fixed_hour is not None: mu_t = MU_H[fixed_hour]
        else:                  mu_t = MU
        if method == 'euler':
            wind = mu_t + rng.standard_normal((n, 2)) @ LG.T
            vel = vel + accel(vel, wind) * dt; p = p + vel * dt
        elif method == 'rk4':
            wind = mu_t + rng.standard_normal((n, 2)) @ LG.T   # held within step
            k1v = accel(vel, wind);              k1p = vel
            k2v = accel(vel + .5*dt*k1v, wind);  k2p = vel + .5*dt*k1v
            k3v = accel(vel + .5*dt*k2v, wind);  k3p = vel + .5*dt*k2v
            k4v = accel(vel + dt*k3v, wind);     k4p = vel + dt*k3v
            vel = vel + dt/6*(k1v + 2*k2v + 2*k3v + k4v)
            p   = p   + dt/6*(k1p + 2*k2p + 2*k3p + k4p)
        elif method == 'em':
            drift = accel(vel, mu_t + np.zeros((n, 2)))
            dW = rng.standard_normal((n, 2)) @ LG.T * sqdt
            gust = (0.5*rho*Cd*A*np.hypot(*(mu_t-vel).T)[:, None]) * dW / m
            vel = vel + drift*dt + gust; p = p + vel*dt
    return p

def pairwise_sep(p, npairs=500000, seed=0):
    """Distance between two independently drawn rovers (sample-size independent)."""
    rng = np.random.default_rng(seed); n = len(p)
    i, j = rng.integers(0, n, npairs), rng.integers(0, n, npairs)
    keep = i != j
    D = np.hypot(p[i[keep], 0]-p[j[keep], 0], p[i[keep], 1]-p[j[keep], 1])
    return dict(mean=float(D.mean()), p95=float(np.percentile(D, 95)),
                p99=float(np.percentile(D, 99)), max=float(D.max())), D

# ----------------------------------------------------------------------
# 3. Reproduce paper results
# ----------------------------------------------------------------------
def main():
    wind_summary()
    print("\n--- Hour-long, mean storm-period wind (Table 2) ---")
    R = {}
    for tag, meth, n in [('Euler','euler',10000), ('RK4','rk4',10000),
                         ('Euler-Maruyama','em',10000)]:
        t = time.time(); p = simulate(meth, n); el = time.time()-t
        st, _ = pairwise_sep(p)
        disp = np.hypot(p[:,0], p[:,1]).mean()
        R[tag] = dict(**st, disp=float(disp), runtime=round(el,2))
        print(f"  {tag:16s} meanD={st['mean']:.2f} m  p99={st['p99']:.1f} m  "
              f"max={st['max']:.1f} m  disp={disp:.0f} m  ({el:.1f}s)")
    print("\n--- Full sol, diurnal wind, Euler-Maruyama (headline) ---")
    t = time.time(); p = simulate('em', 5000, steps=88800, diurnal=True); el = time.time()-t
    st, _ = pairwise_sep(p); disp = np.hypot(p[:,0], p[:,1]).mean()
    print(f"  meanD={st['mean']:.1f} m  p95={st['p95']:.0f} m  p99={st['p99']:.0f} m  "
          f"max={st['max']:.0f} m  disp={disp/1000:.1f} km  ({el:.1f}s)")
    # Communication horizon
    Rm = 3389500.0
    print(f"\n  Mars LOS horizon (2 m antennas): {2*np.sqrt(2*Rm*2)/1000:.1f} km")
    json.dump(R, open(os.path.join(HERE, 'results.json'), 'w'), indent=2)
    print("\nDone. See make_figures.py to regenerate the paper figures.")

if __name__ == '__main__':
    main()


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""
Regenerate all figures in the paper from data.txt + dust_rover_sim.
Usage: python3 make_figures.py   (writes PNGs into ./figures, copy to ../figures)
"""
import os, numpy as np
import matplotlib; matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy import stats
import dust_rover_sim as d

plt.rcParams.update({'font.size':11,'font.family':'serif','axes.grid':True,
                     'grid.alpha':0.3,'figure.dpi':200,'savefig.bbox':'tight'})
F = d.FIGS
U, Wv = d.U, d.W
v = np.hypot(U, Wv)

# --- wind speed Weibull ---
k,_,lam = stats.weibull_min.fit(v, floc=0)
ks = stats.kstest(v,'weibull_min',args=(k,0,lam))
fig,ax=plt.subplots(figsize=(6,4))
ax.hist(v,bins=25,density=True,color='#bcbcd8',edgecolor='k',lw=.4,alpha=.85,label='MCD MY34 data')
xs=np.linspace(0,v.max()*1.05,300)
ax.plot(xs,stats.weibull_min.pdf(xs,k,0,lam),'r-',lw=2,label=f'Weibull ($k$={k:.2f}, $\\lambda$={lam:.2f})')
ax.set_xlabel('Horizontal wind speed $v$ [m/s]'); ax.set_ylabel('Probability density')
ax.set_title(f'Wind-speed distribution (KS $D$={ks.statistic:.3f})'); ax.legend()
fig.savefig(f'{F}/wind_speed_weibull.png'); plt.close(fig)

# --- component bivariate normal ---
mu,S=d.MU,d.SIG; Lc=np.linalg.cholesky(S); th=np.linspace(0,2*np.pi,100)
circ=np.array([np.cos(th),np.sin(th)])
fig,ax=plt.subplots(figsize=(5.6,5.2))
ax.scatter(U,Wv,s=9,c='#4553a0',alpha=.5,edgecolors='none',label='MCD samples')
for ns,ls in [(1,'-'),(2,'--')]:
    e=mu[:,None]+ns*Lc@circ; ax.plot(e[0],e[1],'r',ls=ls,lw=1.8,label=f'{ns}$\\sigma$')
ax.plot(*mu,'r*',ms=13,label='mean'); rho=S[0,1]/np.sqrt(S[0,0]*S[1,1])
ax.set_xlabel('Zonal (W–E) wind $u$ [m/s]'); ax.set_ylabel('Meridional (S–N) wind $w$ [m/s]')
ax.set_title(f'Wind-component joint distribution ($\\rho$={rho:.2f})')
ax.axhline(0,c='k',lw=.5); ax.axvline(0,c='k',lw=.5); ax.legend(loc='upper right'); ax.set_aspect('equal')
fig.savefig(f'{F}/wind_components.png'); plt.close(fig)

# --- diurnal cycle ---
hrs=np.arange(25); msp=np.hypot(d.WE.mean(0),d.SN.mean(0))
mdir=np.degrees(np.arctan2(d.WE.mean(0),d.SN.mean(0)))%360
fig,ax1=plt.subplots(figsize=(6.4,4))
ax1.plot(hrs,msp,'o-',color='#2ca02c',lw=1.8); ax1.fill_between(hrs,msp-v.reshape(25,25).std(0),msp+v.reshape(25,25).std(0),color='#2ca02c',alpha=.15)
ax1.set_xlabel('Local Mars time [h]'); ax1.set_ylabel('Mean wind speed [m/s]',color='#2ca02c'); ax1.tick_params(axis='y',labelcolor='#2ca02c')
ax2=ax1.twinx(); ax2.grid(False); ax2.plot(hrs,mdir,'s--',color='#8c564b',lw=1.2,ms=4)
ax2.set_ylabel('Mean wind heading [deg]',color='#8c564b'); ax2.tick_params(axis='y',labelcolor='#8c564b')
ax1.set_title('Diurnal wind cycle (MY34, $L_s$ 160–250$^\\circ$)')
fig.savefig(f'{F}/wind_diurnal.png'); plt.close(fig)

# --- mobility ---
dia=np.linspace(1,6,200); rr=dia/2
fig,ax=plt.subplots(figsize=(6,4))
for vw in [2,5,10,20]:
    Fd=0.5*d.rho*d.Cd*np.pi*rr**2*vw**2
    h=rr*np.sqrt(np.clip(1-(d.m*d.g)**2/(Fd**2+(d.m*d.g)**2),0,1)); ax.plot(dia,h,lw=1.8,label=f'{vw} m/s')
ax.set_xlabel('DR diameter [m]'); ax.set_ylabel('Max surmountable obstacle height [m]')
ax.set_title('Obstacle-climbing capability'); ax.legend(title='wind'); fig.savefig(f'{F}/mobility_obstacle.png'); plt.close(fig)
fig,ax=plt.subplots(figsize=(6,4))
for vw in [2,5,10,20]:
    Fd=0.5*d.rho*d.Cd*np.pi*rr**2*vw**2
    ax.plot(dia,np.clip(np.degrees(np.arctan(-d.Crr+Fd/(d.m*d.g))),0,None),lw=1.8,label=f'{vw} m/s')
ax.set_xlabel('DR diameter [m]'); ax.set_ylabel('Max climbable slope [deg]')
ax.set_title('Slope-climbing capability'); ax.legend(title='wind'); fig.savefig(f'{F}/mobility_slope.png'); plt.close(fig)

# --- trajectories + separation (uses simulate; small n for speed) ---
def paths(method,n,steps,rec,diurnal=False,seed=1):
    rng=np.random.default_rng(seed); p=np.zeros((n,2)); vel=np.zeros((n,2)); sq=np.sqrt(1.0); hist=[p.copy()]
    for s in range(steps):
        mu_t=d.MU_H[int(s/3600)%25] if diurnal else d.MU
        if method=='em':
            drift=d.accel(vel,mu_t+np.zeros((n,2))); dW=rng.standard_normal((n,2))@d.LG.T*sq
            gust=(0.5*d.rho*d.Cd*d.A*np.hypot(*(mu_t-vel).T)[:,None])*dW/d.m; vel=vel+drift+gust; p=p+vel
        else:
            wind=mu_t+rng.standard_normal((n,2))@d.LG.T; vel=vel+d.accel(vel,wind); p=p+vel
        if (s+1)%rec==0: hist.append(p.copy())
    return np.array(hist).transpose(1,0,2)

Ph=paths('em',200,3600,60)
fig,ax=plt.subplots(figsize=(5.8,5.2))
for i in range(200): ax.plot(Ph[i,:,0],Ph[i,:,1],color='#2ca02c',lw=.4,alpha=.35)
ax.scatter(Ph[:,-1,0],Ph[:,-1,1],s=6,c='#144d14',zorder=3); ax.plot(0,0,'k+',ms=12,mew=2,label='deployment')
ax.set_xlabel('x (E) [m]'); ax.set_ylabel('y (N) [m]'); ax.set_title('DR trajectories over 1 h (Euler–Maruyama)'); ax.legend(); ax.set_aspect('equal')
fig.savefig(f'{F}/traj_hour.png'); plt.close(fig)

Ps=paths('em',60,88800,600,diurnal=True,seed=3)
fig,ax=plt.subplots(figsize=(6,5.4))
for i in range(60): ax.plot(Ps[i,:,0]/1000,Ps[i,:,1]/1000,lw=.7,alpha=.6)
ax.plot(0,0,'k+',ms=12,mew=2,label='deployment'); ax.set_xlabel('x (E) [km]'); ax.set_ylabel('y (N) [km]')
ax.set_title('DR trajectories over 1 sol (diurnal wind, EM)'); ax.legend(); ax.set_aspect('equal')
fig.savefig(f'{F}/traj_sol.png'); plt.close(fig)

Ds={m_:d.pairwise_sep(d.simulate(mm,10000))[1] for m_,mm in [('Euler','euler'),('RK4','rk4'),('EM','em')]}
fig,ax=plt.subplots(figsize=(5.6,4))
bp=ax.boxplot([Ds['Euler'],Ds['RK4'],Ds['EM']],tick_labels=['Euler','RK4','Euler–Maruyama'],showfliers=False,patch_artist=True)
for patch,c in zip(bp['boxes'],['#1f77b4','#d62728','#2ca02c']): patch.set_facecolor(c); patch.set_alpha(.5)
ax.set_ylabel('Pairwise separation after 1 h [m]'); ax.set_title('Two-rover separation by integrator (1 h)')
fig.savefig(f'{F}/sep_box.png'); plt.close(fig)

_,Dsol=d.pairwise_sep(d.simulate('em',5000,steps=88800,diurnal=True))
fig,ax=plt.subplots(figsize=(6,4))
ax.hist(Dsol,bins=50,color='#2ca02c',alpha=.8,edgecolor='k',lw=.3,density=True)
ax.axvline(Dsol.mean(),color='r',lw=2,label=f'mean={Dsol.mean():.0f} m')
ax.axvline(np.percentile(Dsol,99),color='k',ls='--',lw=1.5,label=f'99th pct={np.percentile(Dsol,99):.0f} m')
ax.set_xlabel('Two-rover separation after 1 sol [m]'); ax.set_ylabel('Probability density')
ax.set_title('Swarm dispersion over one sol (EM, diurnal)'); ax.legend(); fig.savefig(f'{F}/sep_hist_sol.png'); plt.close(fig)
print('figures written to', F)

